Very Deep Transformers for Neural Machine Translation

We explore the application of very deep Transformer models for Neural Machine Translation (NMT). Using a simple yet effective initialization technique that stabilizes training, we show that it is feasible to build standard Transformer-based models with up to 60 encoder layers and 12 decoder layers. These deep models outperform their baseline 6-layer counterparts by as much as 2.5 BLEU, and achieve new state-of-the-art benchmark results on WMT14 English-French (43.8 BLEU and 46.4 BLEU with back-translation) and WMT14 English-German (30.1 BLEU).The code and trained models will be publicly available at: https://github.com/namisan/exdeep-nmt.

==> figures/nmt-sent-len.py <==
# python3
# by xiaodl
from __future__ import with_statement
import matplotlib.pyplot as plt
import matplotlib
import numpy as np

matplotlib.rcParams.update({'font.size': 22})
from pylab import rcParams

SMALL_SIZE = 8
MEDIUM_SIZE = 22
BIGGER_SIZE = 26

plt.rc('font', size=MEDIUM_SIZE)
plt.rc('axes', titlesize=MEDIUM_SIZE)
plt.rc('axes', labelsize=MEDIUM_SIZE)
plt.rc('xtick', labelsize=MEDIUM_SIZE)
plt.rc('ytick', labelsize=MEDIUM_SIZE)
plt.rc('legend', fontsize=18)
plt.rc('figure', titlesize=BIGGER_SIZE)

def get_color(i):
    colors = ['blue', 'green', 'red', 'cyan', 'magenta', 'black', 'gray']
    return colors[i]

def get_marker(i):
    markers = ['|', 'v', '^', '+', 'x', 's', 'o']
    return markers[i]

def get_linestyle(i):
    linestyles = ['-', '--', '-.', ':']
    return linestyles[i % len(linestyles)]

def get_patterns(i):
    patterns = [ "/" , ".", "x", "\\" , "|" , "-" , "+" ,  "o", "O",  "*" ]
    return patterns[i % len(patterns)]

def autolabel(rects, ax):
    # Get y-axis height to calculate label position from.
    (y_bottom, y_top) = ax.get_ylim()
    y_height = y_top - y_bottom

    for rect in rects:
        height = rect.get_height()
        # Fraction of axis height taken up by this rectangle
        p_height = (height / y_height)
        label_position = height + (y_height * 0.01)

        ax.text(rect.get_x() + rect.get_width()/2., label_position,
                '%d' % int(height),
                ha='center', va='bottom')

def autolabelv1(rects):
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2., 1.05*height,
                '%d' % int(height),
                ha='center', va='bottom')

legend = ['6L-6L Default', '60L-12L ADMIN']

#<10     36.6881 38.0834
#[10,20) 38.8716 42.3520
#[20,30) 40.4369 42.9227
#[30,40) 42.8465 45.4035
#[40,50) 41.1080 43.6031
#[50,60) 42.7818 44.0960
#>=60    39.4389 43.0881

#6L-6L Default, third is 60L-12L ADMIN
#default = [36.6881, 38.8716, 40.4369, 42.8465, 41.1080, 42.7818, 39.4389]
#admin = [38.0834, 42.3520, 42.9227, 45.4035, 43.6031, 44.0960, 43.0881]
default = [36.6881, 38.8716, 40.4369, 42.8465, 41.1080, 42.7818, 39.4389]
admin = [38.0834, 42.3520, 42.9227, 45.4035, 43.6031, 44.0960, 43.0881]
default = [round(i, 1) for i in default]
admin = [round(i, 1) for i in admin]

num_config = 2
adj_default = [i - 35 for i in default ]
adj_admin = [i - 35 for i in admin ]

xticks = ['<10', '[10,20)', '[20,30)', '[30,40)', '[40,50)', '[50,60)', '>=60']
locs =[0, 0.5, 1, 1.5, 2, 2.5, 3]
xx =[0.6, 1.1, 1.6, 2.1, 2.6, 3.1, 3.6]

width = 0.2
strid = 0.5

fig, ax = plt.subplots()
ax.grid(color='gray', linestyle='--', axis='y')
num_x_axis_items = 2
rect = ax.bar(strid + locs[0], default[0], width=width, label=legend[0], color=get_color(0))
for i in range(1, len(default)):
    rect = ax.bar(strid + locs[i], default[i], width=width, color=get_color(0))

rect = ax.bar(strid+0.2 + locs[0], admin[0], width=width, label=legend[1], color=get_color(1), hatch=get_patterns(0))
for i in range(1, len(default)):
    rect = ax.bar(strid+0.2 + locs[i], admin[i], width=width, color=get_color(1), hatch=get_patterns(0))

plt.xticks(xx, xticks);
plt.ylabel('BLEU', fontweight='bold')
plt.axis([0.4, 3.8, 35, 46])
plt.xlabel('Sentence Length', fontweight='bold')
legend = plt.legend(bbox_to_anchor=(0.5, 1.17), loc='upper center', ncol=4, frameon=False, prop={'weight':'demibold'})

for i in range(0, len(default)):
    plt.annotate(str(default[i]),
                xy=(xx[i], default[i] + 0.2),
                xytext=(xx[i], default[i]),
                ha='right',
                va='bottom',
                weight='bold')

for i in range(0, len(admin)):
    plt.annotate(str(admin[i]),
                xy=(xx[i], admin[i] + 0.2),
                xytext=(xx[i]+0.2, admin[i]),
                ha='right',
                va='bottom',
                weight='bold')

plt.show()

==> figures/nmt-word-acc.py <==
# python3
# by xiaodl
from __future__ import with_statement
import matplotlib.pyplot as plt
import matplotlib
import numpy as np

matplotlib.rcParams.update({'font.size': 22})
from pylab import rcParams

SMALL_SIZE = 8
MEDIUM_SIZE = 22
BIGGER_SIZE = 26

plt.rc('font', size=MEDIUM_SIZE)
plt.rc('axes', titlesize=MEDIUM_SIZE)
plt.rc('axes', labelsize=MEDIUM_SIZE)
plt.rc('xtick', labelsize=MEDIUM_SIZE)
plt.rc('ytick', labelsize=MEDIUM_SIZE)
plt.rc('legend', fontsize=18)
plt.rc('figure', titlesize=BIGGER_SIZE)

def get_color(i):
    colors = ['blue', 'green', 'red', 'cyan', 'magenta', 'black', 'gray']
    return colors[i]

def get_marker(i):
    markers = ['|', 'v', '^', '+', 'x', 's', 'o']
    return markers[i]

def get_linestyle(i):
    linestyles = ['-', '--', '-.', ':']
    return linestyles[i % len(linestyles)]

def get_patterns(i):
    patterns = [ "/" , ".", "x", "\\" , "|" , "-" , "+" ,  "o", "O",  "*" ]
    return patterns[i % len(patterns)]

def autolabel(rects, ax):
    # Get y-axis height to calculate label position from.
    (y_bottom, y_top) = ax.get_ylim()
    y_height = y_top - y_bottom

    for rect in rects:
        height = rect.get_height()
        # Fraction of axis height taken up by this rectangle
        p_height = (height / y_height)
        label_position = height + (y_height * 0.01)

        ax.text(rect.get_x() + rect.get_width()/2., label_position,
                '%d' % int(height),
                ha='center', va='bottom')

def autolabelv1(rects):
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2., 1.05*height,
                '%d' % int(height),
                ha='center', va='bottom')

legend = ['6L-6L Default', '60L-12L ADMIN']

#<1      0.3024  0.3087
#1       0.6591  0.6897
#2       0.7925  0.8400
#3       0.6875  0.7609
#4       0.7561  0.8421
#[5,10)  0.5022  0.5258
#[10,100)        0.6263  0.6807
#[100,1000)      0.6155  0.6505
#>=1000  0.6871  0.7026


#6L-6L Default, third is 60L-12L ADMIN
default = [0.3024, 0.6591, 0.7925, 0.6875, 0.7561, 0.5022, 0.6263, 0.6155, 0.6871]
admin =   [0.3087, 0.6897, 0.8400, 0.7609, 0.8421, 0.5258, 0.6807, 0.6505, 0.7026]
default = [round(i * 100, 1) for i in default]
admin = [round(i * 100, 1) for i in admin]

num_config = 2
adj_default = [i - 29 for i in default ]
adj_admin = [i - 29 for i in admin ]

xticks = ['<1', '1', '2', '3', '4', '[5,10)', '[10,100)', '[100,1000)', '>=1000']
locs =[0, 0.5, 1, 1.5, 2, 2.5, 3, 3.5, 4]
xx =[0.6, 1.1, 1.6, 2.1, 2.6, 3.1, 3.6, 4.1, 4.6]

width = 0.2
strid = 0.5

fig, ax = plt.subplots()
ax.grid(color='gray', linestyle='--', axis='y')
num_x_axis_items = 2
rect = ax.bar(strid + locs[0], default[0], width=width, label=legend[0], color=get_color(0))
for i in range(1, len(default)):
    rect = ax.bar(strid + locs[i], default[i], width=width, color=get_color(0))

rect = ax.bar(strid+0.2 + locs[0], admin[0], width=width, label=legend[1], color=get_color(1), hatch=get_patterns(0))
for i in range(1, len(default)):
    rect = ax.bar(strid+0.2 + locs[i], admin[i], width=width, color=get_color(1), hatch=get_patterns(0))

plt.xticks(xx, xticks);
plt.ylabel('Word Accuracy', fontweight='bold')
plt.axis([0.4, 4.35, 29, 88])
plt.xlabel('Word Frequency ', fontweight='bold')
legend = plt.legend(bbox_to_anchor=(0.5, 1.17), loc='upper center', ncol=4, frameon=False, prop={'weight':'demibold'})

for i in range(0, len(default)):
    plt.annotate(str(default[i]),
                xy=(xx[i], default[i] + 0.2),
                xytext=(xx[i], default[i]),
                ha='right',
                va='bottom',
                weight='bold')

for i in range(0, len(admin)):
    plt.annotate(str(admin[i]),
                xy=(xx[i], admin[i] + 0.2),
                xytext=(xx[i]+0.25, admin[i]),
                ha='right',
                va='bottom',
                weight='bold')

plt.show()
